What is the Vocabulary of Flaky Tests? An Extended Replication

Software systems have been continuously evolved and delivered with high quality due to the widespread adoption of automated tests. A recurring issue hurting this scenario is the presence of flaky tests, a test case that may pass or fail non-deterministically. A promising, but yet lacking more empirical evidence, approach is to collect static data of automated tests and use them to predict their flakiness. In this paper, we conducted an empirical study to assess the use of code identifiers to predict test flakiness. To do so, we first replicate most parts of the previous study of Pinto~et~al.~(MSR~2020). This replication was extended by using a different ML Python platform (Scikit-learn) and adding different learning algorithms in the analyses. Then, we validated the performance of trained models using datasets with other flaky tests and from different projects. We successfully replicated the results of Pinto~et~al.~(2020), with minor differences using Scikit-learn; different algorithms had performance similar to the ones used previously. Concerning the validation, we noticed that the recall of the trained models was smaller, and classifiers presented a varying range of decreases. This was observed in both intra-project and inter-projects test flakiness prediction.

==> ICPC RENE - Flaky tests paper (ArXiv)/classifiers.py <==
'random_forest': RandomForestClassifier(random_state=1), 
'decision_tree': DecisionTreeClassifier(min_samples_leaf=1),
'naiveb_bayes': GaussianNB(),
'svm': CalibratedClassifierCV(LinearSVC(fit_intercept=False, tol=0.001, C=1, dual=False, max_iter=100000), method='sigmoid'),
'knn': KNeighborsClassifier(n_neighbors=1, metric='euclidean'),
'LR': LogisticRegression(max_iter=1000),
'perceptron': CalibratedClassifierCV(Perceptron()),
'LDA': LinearDiscriminantAnalysis()

==> ICPC RENE - Flaky tests paper (ArXiv)/weka-tokenizer.py <==
def weka_tokenizer(string):
    delimiters = 
        re.compile("[ |\n|\f|\r|\t|.|,|;|:|'|\"|(|)|?|!]")
    return list(filter(None, delimiters.split(string)))
